Human in the Loop Novelty Generation

Developing artificial intelligence approaches to overcome novel, unexpected circumstances is a difficult, unsolved problem. One challenge to advancing the state of the art in novelty accommodation is the availability of testing frameworks for evaluating performance against novel situations. Recent novelty generation approaches in domains such as Science Birds and Monopoly leverage human domain expertise during the search to discover new novelties. Such approaches introduce human guidance before novelty generation occurs and yield novelties that can be directly loaded into a simulated environment. We introduce a new approach to novelty generation that uses abstract models of environments (including simulation domains) that do not require domain-dependent human guidance to generate novelties. A key result is a larger, often infinite space of novelties capable of being generated, with the trade-off being a requirement to involve human guidance to select and filter novelties post generation. We describe our Human-in-the-Loop novelty generation process using our open-source novelty generation library to test baseline agents in two domains: Monopoly and VizDoom. Our results shows the Human-in-the-Loop method enables users to develop, implement, test, and revise novelties within 4 hours for both Monopoly and VizDoom domains.

==> code_examples/myagent.py <==
1  from dcss.agent.base import BaseAgent
2  from dcss.state.game import GameState
3  from dcss.actions.action import Action
4  
5  class MyAgent(BaseAgent):
6  
7      def __init__(self):
8          super().__init__()
9          self.gamestate = None
10 
11     def get_action(self, gamestate: GameState):
12         self.gamestate = gamestate
13         # get all possible actions
14         actions = Action.get_all_move_commands()
15         # call your planner or policy instead of random: 
16         return random.choice(actions)

==> code_examples/tutorial_1_main.py <==
1  from dcss.websockgame import WebSockGame
2  from dcss.connection.config import WebserverConfig
3
4  def main():
5      my_config = WebserverConfig
6  
7      # set game mode to Tutorial #1
8      my_config.game_id = 'tut-web-trunk'
9      my_config.tutorial_number = 1
10  
11     # create game
12     game = WebSockGame(config=my_config,
                          agent_class=MyAgent)
13     game.run()
